A simulated comparison between profile and areal surface parameters: $R_a$ as an estimate of $S_a$

Direct comparison of areal and profile roughness measurement values is not advisable due to fundamental differences in the measurement techniques. However researchers may wish to compare between laboratories with differing equipment, or against literature values. This paper investigates how well the profile arithmetic mean average roughness, $R_a$, approximates its areal equivalent $S_a$. Simulated rough surfaces and samples from the ETOPO1 global relief model were used. The mean of up to 20 $R_a$ profiles from the surface were compared with surface $S_a$ for 100 repeats. Differences between $\bar{R_a}$ and $S_a$ fell as the number of $R_a$ values averaged increased. For simulated surfaces mean % difference between $\bar{R_a}$ and $S_a$ was in the range 16.06% to 3.47% when only one $R_a$ profile was taken. By averaging 20 $R_a$ values mean % difference fell to 6.60% to 0.81%. By not considering $R_a$ profiles parallel to the main feature direction (identified visually), mean % difference was further reduced. For ETOPO1 global relief surfaces mean % difference was in the range 52.09% to 22.60% when only one $R_a$ value was used, and was 33.22% to 9.90% when 20 $R_a$ values were averaged. Where a surface feature direction could be identified, accounting for reduced the difference between $\bar{R_a}$ and $S_a$ by approximately 5% points. The results suggest that taking the mean of between 3 and 5 $R_a$ values will give a good estimate of $S_a$ on regular or simple surfaces. However, for some complex real world surfaces discrepancy between $\bar{R_a}$ and $S_a$ are high. Caveats including the use of filters for areal and profile measurements, and profile alignment are discussed.

==> anc/Ra.m <==
%% Arithmetic Average Roughness.
% Calculate the R_a according to Gadelmwala et al, 2002,
% http://dx.doi.org/10.1016/S0924-0136(02)00060-2

function Ra = Ra(z);

% z is a column or row vector of surface height values.

n = numel(z);

Ra = (1/n) * sum(abs(z - mean(z)));

end


==> anc/Sa.m <==
%% Arithmetic Average Areal Roughness.
% Calculate S_a according to ISO 25178-2:2012.

function Sa = Sa(z);

% z is two dimensional array or matrix of heights.

points = numel(z);

% An alternative version could use z = z(:); here to avoid mean2

Sa = (1/points) * sum(sum(abs(z - mean2(z))));

end


==> anc/Surface_Creator.m <==
%% Rough Surface Creator
% Generated by H. Lancashire, UCL. CC-BY 2015, 2016 & 2017.
% Relies upon Sa.m and Ra.m functions.
% Relies upon plasma by Ander Biguri: https://uk.mathworks.com/matlabcentral/fileexchange/51986-perceptually-uniform-colormaps
% 

% This script is a companion to "A simulated comparison between profile and areal surface
% parameters: R_a as an estimate of S_a". 

% As a script a number of values are user defined, these are detailed here for reference:
% m => area -m to +m in x and y.
% mesh => mesh size (i.e. size in x multiplied by size in y).
% total => number of replications to be run, for descriptive statistics.
% form => the underlying surface, see below for details. Acts combined with m.
% paths => the total number of R_a values to be averaged, from 1 to paths.

% N.B. if mesh, paths, and total are large the main loop below may take a long time to run.
% With a Intel(R) Core(TM) i5-3337U CPU @ 1.80GHz the following times are taken:
% mesh = 10000 , total = 100, paths = 100 ; time = 396.032 seconds.
% mesh = 1000000,total = 100, paths = 20  ; time = 322.327 seconds.
% mesh = 10000 , total = 10 , paths = 20  ; time = 9.815   seconds.

clear all ;
close all ;

%% Define defaults for figures
% The properties for the figures
set(0,'defaultLineLineWidth',1);   % set the default line width to lw
set(0,'defaultLineMarkerSize',1); % set the default line marker size to msz
% Change default axes fonts.
set(0,'DefaultAxesFontName', 'Arial')
set(0,'DefaultAxesFontSize', 11)
% Change default text fonts.
set(0,'DefaultTextFontname', 'Arial')
set(0,'DefaultTextFontSize', 11)
set(0,'defaulttextinterpreter','tex')

%% Load and choose colormaps
% Copyright (c) 2016, Ander Biguri All rights reserved.
% https://uk.mathworks.com/matlabcentral/fileexchange/51986-perceptually-uniform-colormaps
% THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
map=500;
cm_a=plasma(map);

%% Set up the environment.
% Reset random number generator
rng('default');
rng('shuffle'); % shuffle to 

%% Area
% Create an area -m to +m (user chosen). 10 is typical. (user chosen)
m = 10; 

%% Mesh
% Point mesh size.
% For example at Bruker DektakXT machine runs 120,000 points maximum. (user chosen)
mesh = 100000; 
k = 2*(m/sqrt(mesh)); 

%% Replications
% Set the number of replications. This is the number of replications which will be run, the bigger the better. 100 is typical, 1000 will give more consistent results. (user chosen)
total = 100; 

%% Paths
% Choose the number to be averaged. This is the max number of Ra values averaged at each stage, 20 is a good max. (user chosen)
paths = 20; 

%% Surface
% Choose a formula for the surface. (user chosen)
form = 2;

%% Generate the axes for the surfaces.
x = -m:k:m-k; % create an x axis
y = -m:k:m-k; % create a y axis
[X,Y] = meshgrid(x,y);

%% Make your Surface

if form == 1;
    z = (sin(X.^2 + Y.^2)); 
    %%
    % Rings. $$ z = (sin(X.^2 + Y.^2)) $$
    Form = 'Rings';
elseif form == 2;
    z = X*0 + Y*0; 
    %%
    % Flat. $$ z = X*0 + Y*0 $$
    Form = 'Flat';
elseif form == 3;
    z = sin(X) - sin(Y); 
    %%
    % Peak array. $$ z = sin(X) - sin(Y) $$
    Form = 'Peak';
elseif form == 4;
    z = sin(X+Y); 
    %%
    % Diagonal Ridges. $$ z = sin(X+Y) $$
    Form = 'Diag';
elseif form == 5;
    z = sin(X) + 0*Y; 
    %%
    % Wide Vertical Ridges. $$ z = sin(X) + 0*Y $$
    Form = 'Vert';
elseif form == 6;
    z = sin(2*X) + 0*Y; 
    %%
    % Narrow Vertical Ridges (equivalent width to diagonals). $$ z =
    % sin(2*X) + 0*Y $$
    Form = 'NVert';
elseif form == 7;
    z = sin(X) - (sin(Y)/4); 
    %%
    % Most similar to a laser structured surface. $$ z = sin(X) - sin(Y)/4
    % $$
    Form = 'Las';
else
    return 
end

%% Main Loop
% This part of the script take between 1 and 'paths' random Ra values from the
% surface and places the % error between these and Sa into a 'result'
% variable, it does this 'total' times randomly generating the surface each
% time.

result = zeros(total,paths) ; %set up a results array.

for rep = 1:total ; % do the whole thing 'total' times.
    
    for j = 1:paths ; % take errors from 1 to paths linear paths.
        
        rng('shuffle') ; % make sure the random number generator does something new each time.
        
        % add some random roughness
         a = randn(size(z)); % normally distributed roughness.
        % a = rand(size(z)); % uniformly distributed roughness.
        % a = s*a; %scale the randomness by some value, s.
        zi = z + a ; % add the randomness.
        
        S_a = Sa(zi);
        
        % Take the Ra values of the diagonals of z from small to large.
         n = -length(x)/2:(length(x)/2)-1 ; %take only half the diagonal values.
         d = zeros(1,length(x));
         for i = 1:numel(n) ;
             d(i) = Ra(diag(zi,n(i))) ;
         end
         
        b = zeros(1,length(x));
        for i = 1:numel(n) ; % diagonals along the other diagonal (@ 45°).
            b(i) = Ra(diag(zi',n(i))) ;
        end
        
        h = zeros(1,length(x));
        for i = 1:numel(x) ;
            h(i) = Ra(zi(i,:)); %horizontal (row) values of Ra of z.
        end
        
        v = zeros(1,length(y));
        for i = 1:numel(y) ;
            v(i) = Ra(zi(:,i)) ; % vertical (column) values of Ra of z.
        end
        % Beware vertical and horizontal values of non random surfaces, these can be 0!
        % Removing the set which align perfectly with the feature direction
        % vastly improves performance, for example with vertical ridges
        % removing 'v' does wonders.
        
        Ra_all = [h d b v]; % stick all the Ra values together. Add ... back in!
        clear Ra_select ;
        Ra_select = datasample(Ra_all,j) ;
        result(rep,j) = 100 * (abs(mean(Ra_select) - S_a)/S_a) ; % work out the percent error value.
        
    end
    
end

%% Determine the descriptive statistics.
% Mean 95% C.I. and Standard Deviation.
m = mean(result);
c_i = 1.96* (std(result) ./ sqrt(total)); % set number to number of repeats.
s_d = std(result);
%%
% Range and Quartiles.
m_ax = max(result);
q_3 = quantile(result,0.75);
med = median(result);
q_1 = quantile(result,0.25);
m_in = min(result);
%%
% calculate the number of errors above 5%.
% errorpc is the percentage of results which vary from S_a by more than 5%.
errornummat = zeros(size(result));
errornummat([find(result >=5)]) = 1 ;
errorpc = 100* (sum(errornummat,1) / total); 
%%
%Save the Outputs to a csv file for plotting in future.
OUTPUTS = cat(1,m,c_i,s_d,m_ax,q_3,med,q_1,m_in);
str = {'Mean';'95percent C.I.';'S.D.';'Maximum';'75 percentile';'Median';'25 percentile';'Minimum'};
Paths = num2str(paths);
Total = num2str(total);
Mesh = num2str(mesh);
c = strcat(Form,'_',Mesh,'_',Total,'_',Paths,'_','Output.csv');
dlmwrite(c, OUTPUTS, 'newline', 'pc');


%% Plot the outputs
figure('Name','Plots','Color','none','Units','centimeters',...
    'PaperPositionMode','manual',...
    'PaperPosition',[0 0 20 20],'PaperUnits','centimeters',...
    'PaperSize',[20 20],'Position',[0 0 20 20]) ;
%color=none gives a transparent background
%position defines the location and size of the finished figure.

%% 
%plot z (the underlying surface)
subplot(3,2,1);
surf(X,Y,z,'EdgeColor','none'); % 'EdgeColor'specifies that no grid lines appear.
axis([-10 10 -10 10 -inf inf])
view(0,90) % view from overhead
colormap(cm_a) % change to colorblind friendly
colorbar % Add legend, which may break image export
title('A: Surface')


%%
% plot zi + a (an example rough surface)
subplot(3,2,2);
surf(X,Y,zi,'EdgeColor','none'); % 'EdgeColor'specifies that no grid lines appear.
axis([-10 10 -10 10 -inf inf])
view(0,90) % view from overhead
colormap(cm_a) % change to colorblind friendly
colorbar % Add legend, which may break image export
title('B: Example Roughness')

%%
% plot the mean and confidence intervals.
subplot(3,2,3); 
errorbar(m,c_i,'k')
hold on 
hline = refline(0,5);
set(hline,'LineStyle',':');
title('C: Error between R_{a} means and S_{a}.')
xlim([0 paths+1])
ylim([0 inf])
xlabel('Number of R_{a} values averaged')
ylabel('Mean % error \pm 95% C.I.')
hold off

%%
%Plot a boxplot of all the errors ('result')
subplot(3,2,4);
boxplot(result,'PlotStyle','compact','Colors',[0.3 0.3 0.3]) 
%Boxplot of the complete, raw, output data. Now with thin, grey boxes.
set(gca,'XTickLabel',{' '}) % remove the annoying labels from x axis.
hold on
hline = refline(0,5);
set(hline,'LineStyle',':');
title('D: Boxplot of error between R_{a} means and S_{a}.')
ylim([0 inf])
xlabel('Number of R_{a} values averaged')
ylabel('% error')
hold off

%%
%Plot the number of results
subplot(3,2,[5,6]); 
plot(errorpc,'k')
hold on 
hline = refline(0,5);
set(hline,'LineStyle',':');
title({'E: Rate of failure at 5% error limit.'})
xlim([0 paths+1])
ylim([0 100])
xlabel('Number of R_{a} values averaged')
ylabel({'% of mean R_{a} values with','>5% difference from S_{a}'})
% use {'text','more text'} for line breaks
%cell array to break title across multiple lines
hold off



